The Dark Energy Survey Six-Year Calibration Star Catalog

This Technical Note presents a catalog of calibrated reference stars that was generated by the Forward Calibration Method (FGCM) pipeline (arXiv:1706.01542) as part of the FGCM photometric calibration of the full Dark Energy Survey (DES) 6-Year data set (Y6). This catalog provides DES grizY magnitudes for 17 million stars with i-band magnitudes mostly in the range 16 < i < 21 spread over the full DES footprint covering 5000 square degrees over the Southern Galactic Cap at galactic latitudes b < -20 degrees (plus a few outlying fields disconnected from the main survey footprint). These stars are calibrated to a uniformity of better than 1.8 milli-mag (0.18%) RMS over the survey area. The absolute calibration of the catalog is computed with reference to the STISNIC.007 spectrum of the Hubble Space Telescope CalSpec standard star C26202; including systematic errors, the absolute flux system is known at the approximately 1% level. As such, these stars provide a useful reference catalog for calibrating grizY-band or grizY-like band photometry in the Southern Hemisphere, particularly for observations within the DES footprint.

==> Scripts/dr2_bandpass_fgcm_stds_paper.py <==
import numpy as np
import astropy.io.fits as pyfits
import matplotlib
import pylab

#import fgcm_y3a1_tools
import descolors

pylab.ion()

#matplotlib.style.use('des_dr1')
#matplotlib.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}']

##########

BANDS = ['g', 'r', 'i', 'z', 'Y']

XY_LABEL = {'g': [4800., 0.2],
            'r': [6250., 0.2],
            'i': [7750., 0.2],
            'z': [9000., 0.2],
            'Y': [9650., 0.2]}

infile_bandpass = 'DES_STD_BANDPASSES_DR1.fits'
reader_bandpass = pyfits.open(infile_bandpass)
data_bandpass = reader_bandpass[1].data
reader_bandpass.close()

#data_C26202 = np.genfromtxt('c26202_stiswfcnic_002.des_dr2_fig5.csv', delimiter=',', names=True)
#data_da_wd = np.genfromtxt('GALEXJ004729.44-603727.7.des_dr2_fig5.csv', delimiter=',', names=True)

#std = fgcm_y3a1_tools.StandardPassbands()

pylab.figure()
for band in BANDS:
    #passband = std.standardPassband(band[-1])
    pylab.plot(data_bandpass['LAMBDA'], 
               np.where(data_bandpass[band[-1]] > 0, data_bandpass[band[-1]], -1), 
               c=descolors.BAND_COLORS[band], lw=2)

    #pylab.annotate(r'\textbf{\emph{%s}}'%(band), xy=XY_LABEL[band], color=descolors.BAND_COLORS[band], fontsize=20)
    #pylab.annotate(r'\textbf{%s}'%(band), xy=XY_LABEL[band], color=descolors.BAND_COLORS[band], fontsize=20)
    pylab.annotate(band, xy=XY_LABEL[band], color=descolors.BAND_COLORS[band], fontsize=20)
    
#pylab.plot(data_C26202['WAVELENGTH'], data_C26202['Rel_Fnu'], lw=1, c='blue', label='C26202')
#label='c26202\_stiswfcnic\_002')
#pylab.plot(data_da_wd['WAVELENGTH'], data_da_wd['Rel_Fnu'], lw=1, c='0.5', ls='-', label='DA white dwarf')

#pylab.legend(loc='upper right')

pylab.ylim(0., 1.0)
#pylab.yticks([0, 0.5, 1.0, 1.5, 2.0])
pylab.xlim(3500., 11000.)
pylab.xlabel('Wavelength ($\AA$)')
pylab.ylabel('Relative Transmission')
#pylab.ylabel(r'Relative Response, Relative $F_{\nu}$')

pylab.savefig('dr2_bandpass.png')
pylab.savefig('dr2_bandpass.pdf')

